An efficient algorithm for granular dynamics simulation with complex-shaped objects

The most difficult aspect of the realistic modeling of granular materials is how to capture the real shape of the particles. Here we present a method to simulate granular materials with complex-shaped particles. The particle shape is represented by the classical concept of a Minkowski sum, which permits the representation of complex shapes without the need to define the object as a composite of spherical or convex particles. A well defined interaction force between these bodies is derived. The algorithm for identification of neighbor particles reduces force calculations to O(N), where $N$ is the number of particles. The algorithm is much more efficient, accurate and easier to implement than other models. We investigate the existence of a statistical equilibrium in granular systems with circular non-spherical particles in the collisional. regime. We also investigate the limit state of dissipative granular materials using biaxial test simulations. The results are consistent with the classical assumption of the statistical mechanics for non-dissipative systems, and the critical state theory of soils mechanics for dissipative granular materials.

==> linkcell.m <==
clf
axes('fontsize',20,'fontname','Times');
axis([-3.42,51.756,-3.42,51.756]);
box on
hold on
axis off
axis tight
axis equal

fcircle([ -1.14,0.57],0.97,32,'g');

fcircle([ 49.476,0.57],0.97,32,'g');

P =[-1.14,-0.4;49.476,-0.4;49.476,1.54;-1.14,1.54;-1.14,-0.4;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ -1.14,47.766],0.97,32,'g');

fcircle([ 49.476,47.766],0.97,32,'g');

P =[-1.14,46.796;49.476,46.796;49.476,48.736;-1.14,48.736;-1.14,46.796;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 0.57,-1.14],0.97,32,'g');

fcircle([ 0.57,49.476],0.97,32,'g');

P =[1.54,-1.14;1.54,49.476;-0.4,49.476;-0.4,-1.14;1.54,-1.14;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 47.766,-1.14],0.97,32,'g');

fcircle([ 47.766,49.476],0.97,32,'g');

P =[48.736,-1.14;48.736,49.476;46.796,49.476;46.796,-1.14;48.736,-1.14;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 4.01436,5.28462],0.924412,32,'g');

fcircle([ 3.31659,3.41029],0.924412,32,'g');

P =[3.14803,5.60713;2.45027,3.7328;4.18292,3.08777;4.88069,4.96211;3.14803,5.60713;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 10.1801,5.1147],1.08383,32,'g');

fcircle([ 9.83415,4.21163],1.08383,32,'g');

fcircle([ 10.7372,3.86566],1.08383,32,'g');

P =[9.16802,5.50244;8.82205,4.59936;10.8463,3.82389;11.1922,4.72697;9.16802,5.50244;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[9.44642,3.19953;10.3495,2.85356;11.125,4.87776;10.2219,5.22373;9.44642,3.19953;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 13.4869,6.08598],1.03612,32,'g');

fcircle([ 13.4644,5.43765],1.03612,32,'g');

fcircle([ 13.1944,4.84782],1.03612,32,'g');

P =[12.4514,6.12179;12.4289,5.47346;14.4999,5.40185;14.5224,6.05017;12.4514,6.12179;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[12.5224,5.86897;12.2523,5.27914;14.1365,4.4165;14.4065,5.00633;12.5224,5.86897;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 16.5427,4.36159],1.1197,32,'g');

fcircle([ 15.295,5.07932],1.1197,32,'g');

fcircle([ 15.56,4.0966],1.1197,32,'g');

P =[17.1011,5.33216;15.8534,6.0499;14.7367,4.10875;15.9844,3.39101;17.1011,5.33216;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[14.214,4.78781;14.4789,3.8051;16.6411,4.38811;16.3761,5.37083;14.214,4.78781;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[15.8515,3.01551;16.8343,3.28049;16.2512,5.44268;15.2685,5.1777;15.8515,3.01551;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [16.5427,4.36159;15.295,5.07932;15.295,5.07932;15.56,4.0966;15.56,4.0966;16.5427,4.36159;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 22.5214,3.8091],0.751752,32,'g');

fcircle([ 22.5851,5.44937],0.751752,32,'g');

fcircle([ 20.9448,5.51304],0.751752,32,'g');

fcircle([ 20.8812,3.87277],0.751752,32,'g');

P =[23.2726,3.77994;23.3363,5.42021;21.8339,5.47853;21.7702,3.83826;23.2726,3.77994;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[22.6143,6.20056;20.974,6.26423;20.9157,4.76186;22.5559,4.69818;22.6143,6.20056;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[20.1937,5.5422;20.13,3.90193;21.6323,3.84361;21.696,5.48388;20.1937,5.5422;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[20.852,3.12159;22.4923,3.05791;22.5506,4.56028;20.9103,4.62396;20.852,3.12159;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [22.5214,3.8091;22.5851,5.44937;22.5851,5.44937;20.9448,5.51304;20.9448,5.51304;20.8812,3.87277;20.8812,3.87277;22.5214,3.8091;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 24.7699,4.11516],1.66553,32,'g');

fcircle([ 29.3473,2.12737],1.16216,32,'g');

fcircle([ 28.1243,3.70988],1.16216,32,'g');

P =[30.2669,2.83801;29.0439,4.42053;27.2047,2.99924;28.4277,1.41673;30.2669,2.83801;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 34.6283,2.7767],1.07935,32,'g');

fcircle([ 33.6975,3.01474],1.07935,32,'g');

fcircle([ 33.4595,2.08395],1.07935,32,'g');

P =[34.8958,3.82239;33.965,4.06044;33.4301,1.96904;34.3609,1.731;34.8958,3.82239;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[32.6518,3.28217;32.4138,2.35138;34.5052,1.81652;34.7432,2.74731;32.6518,3.28217;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 38.6214,4.35976],1.1721,32,'g');

fcircle([ 37.9011,4.04184],1.1721,32,'g');

fcircle([ 37.1139,4.02544],1.1721,32,'g');

P =[38.1482,5.43208;37.4278,5.11416;38.3743,2.96953;39.0947,3.28745;38.1482,5.43208;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[37.8767,5.21369;37.0894,5.19729;37.1383,2.85359;37.9255,2.87;37.8767,5.21369;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 46.175,2.40525],1.11963,32,'g');

fcircle([ 45.2009,3.46477],1.11963,32,'g');

fcircle([ 45.1582,2.44796],1.11963,32,'g');

P =[46.9993,3.16303;46.0252,4.22255;44.3767,2.70699;45.3508,1.64748;46.9993,3.16303;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[44.0823,3.51175;44.0396,2.49494;46.2769,2.40098;46.3196,3.41779;44.0823,3.51175;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[45.1112,1.32932;46.1281,1.28661;46.222,3.52389;45.2052,3.5666;45.1112,1.32932;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [46.175,2.40525;45.2009,3.46477;45.2009,3.46477;45.1582,2.44796;45.1582,2.44796;46.175,2.40525;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 1.54081,10.7022],0.661418,32,'g');

fcircle([ 1.52206,9.48244],0.661418,32,'g');

fcircle([ 2.74186,9.46369],0.661418,32,'g');

fcircle([ 2.76062,10.6835],0.661418,32,'g');

P =[0.879471,10.7124;0.860721,9.49261;2.1834,9.47228;2.20215,10.6921;0.879471,10.7124;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[1.51189,8.8211;2.7317,8.80235;2.75203,10.125;1.53223,10.1438;1.51189,8.8211;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[3.4032,9.45352;3.42195,10.6733;2.09928,10.6937;2.08052,9.47386;3.4032,9.45352;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[2.77078,11.3448;1.55098,11.3636;1.53064,10.0409;2.75045,10.0222;2.77078,11.3448;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [1.54081,10.7022;1.52206,9.48244;1.52206,9.48244;2.74186,9.46369;2.74186,9.46369;2.76062,10.6835;2.76062,10.6835;1.54081,10.7022;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 5.67495,7.26306],1.46932,32,'g');

fcircle([ 11.9713,8.51819],0.989408,32,'g');

fcircle([ 10.1828,9.41315],0.989408,32,'g');

P =[12.4141,9.40302;10.6255,10.298;9.74002,8.52833;11.5286,7.63337;12.4141,9.40302;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 19.3546,7.52209],1.18293,32,'g');

fcircle([ 18.5387,6.7735],1.18293,32,'g');

fcircle([ 19.2873,5.95768],1.18293,32,'g');

P =[18.5548,8.3937;17.739,7.64511;19.3385,5.9019;20.1543,6.65049;18.5548,8.3937;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[17.6671,5.97374;18.4157,5.15791;20.1589,6.75745;19.4103,7.57327;17.6671,5.97374;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 22.3989,7.50726],1.13468,32,'g');

fcircle([ 23.0073,7.94447],1.13468,32,'g');

fcircle([ 23.7371,8.11405],1.13468,32,'g');

P =[23.0611,6.58582;23.6695,7.02303;22.3452,8.86592;21.7368,8.4287;23.0611,6.58582;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[23.2642,6.83924;23.9939,7.00881;23.4803,9.21928;22.7505,9.04971;23.2642,6.83924;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 26.8955,7.30845],0.999547,32,'g');

fcircle([ 25.8935,6.6498],0.999547,32,'g');

fcircle([ 26.7238,6.47813],0.999547,32,'g');

P =[26.3464,8.14371;25.3444,7.48505;26.4425,5.81455;27.4445,6.4732;26.3464,8.14371;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[25.6911,5.67096;26.5214,5.49928;26.9262,7.45697;26.0958,7.62865;25.6911,5.67096;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[27.7026,6.27575;27.8743,7.10607;25.9166,7.51083;25.7449,6.68051;27.7026,6.27575;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [26.8955,7.30845;25.8935,6.6498;25.8935,6.6498;26.7238,6.47813;26.7238,6.47813;26.8955,7.30845;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 33.4598,9.54288],0.715927,32,'g');

fcircle([ 32.1657,10.2493],0.715927,32,'g');

fcircle([ 31.4593,8.95523],0.715927,32,'g');

fcircle([ 32.7533,8.24881],0.715927,32,'g');

P =[33.8028,10.1713;32.5087,10.8777;31.8227,9.6209;33.1167,8.91448;33.8028,10.1713;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[31.5373,10.5923;30.8309,9.29827;32.0877,8.6122;32.7941,9.90626;31.5373,10.5923;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[31.1162,8.32684;32.4103,7.62042;33.0964,8.8772;31.8023,9.58362;31.1162,8.32684;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[33.3817,7.90577;34.0881,9.19984;32.8314,9.88591;32.1249,8.59184;33.3817,7.90577;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [33.4598,9.54288;32.1657,10.2493;32.1657,10.2493;31.4593,8.95523;31.4593,8.95523;32.7533,8.24881;32.7533,8.24881;33.4598,9.54288;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 34.667,5.95262],1.6114,32,'g');

fcircle([ 38.7794,7.89847],1.04091,32,'g');

fcircle([ 36.8853,7.25622],1.04091,32,'g');

P =[38.4451,8.88425;36.5511,8.242;37.2196,6.27044;39.1137,6.91269;38.4451,8.88425;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 45.0257,9.0861],1.11717,32,'g');

fcircle([ 45.3588,8.12813],1.11717,32,'g');

fcircle([ 46.3167,8.46123],1.11717,32,'g');

P =[43.9705,8.7192;44.3036,7.76122;46.414,8.49503;46.0809,9.45301;43.9705,8.7192;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[45.7257,7.07292;46.6836,7.40602;45.9498,9.51643;44.9919,9.18333;45.7257,7.07292;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 6.43814,11.8019],1.0329,32,'g');

fcircle([ 5.79273,11.7961],1.0329,32,'g');

fcircle([ 5.19474,12.039],1.0329,32,'g');

P =[6.42887,12.8348;5.78346,12.829;5.802,10.7632;6.44742,10.769;6.42887,12.8348;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[6.18143,12.7531;5.58343,12.996;4.80604,11.082;5.40404,10.8391;6.18143,12.7531;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 9.29676,10.2863],0.978445,32,'g');

fcircle([ 9.9659,11.23],0.978445,32,'g');

fcircle([ 9.15946,11.0927],0.978445,32,'g');

P =[10.0949,9.72036;10.7641,10.6641;9.16773,11.796;8.49859,10.8522;10.0949,9.72036;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[9.80168,12.1946;8.99524,12.0573;9.32368,10.1282;10.1301,10.2655;9.80168,12.1946;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[8.1949,10.9285;8.3322,10.1221;10.2613,10.4505;10.124,11.257;8.1949,10.9285;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [9.29676,10.2863;9.9659,11.23;9.9659,11.23;9.15946,11.0927;9.15946,11.0927;9.29676,10.2863;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 12.9326,11.8678],0.718104,32,'g');

fcircle([ 13.1798,10.404],0.718104,32,'g');

fcircle([ 14.6435,10.6512],0.718104,32,'g');

fcircle([ 14.3963,12.115],0.718104,32,'g');

P =[12.2245,11.7482;12.4717,10.2844;13.8879,10.5236;13.6406,11.9874;12.2245,11.7482;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[13.2994,9.69594;14.7631,9.94317;14.5239,11.3593;13.0602,11.1121;13.2994,9.69594;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[15.3516,10.7708;15.1044,12.2346;13.6882,11.9954;13.9355,10.5317;15.3516,10.7708;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[14.2767,12.8231;12.813,12.5759;13.0521,11.1597;14.5159,11.4069;14.2767,12.8231;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [12.9326,11.8678;13.1798,10.404;13.1798,10.404;14.6435,10.6512;14.6435,10.6512;14.3963,12.115;14.3963,12.115;12.9326,11.8678;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 18.3013,14.8866],1.47705,32,'g');

fcircle([ 25.3256,12.2516],0.950873,32,'g');

fcircle([ 23.3973,12.7822],0.950873,32,'g');

P =[25.5779,13.1684;23.6495,13.699;23.145,11.8654;25.0733,11.3348;25.5779,13.1684;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 26.4389,15.1356],0.991403,32,'g');

fcircle([ 25.6036,15.1769],0.991403,32,'g');

fcircle([ 25.5623,14.3416],0.991403,32,'g');

P =[26.4879,16.1258;25.6525,16.1671;25.5546,14.1867;26.39,14.1454;26.4879,16.1258;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[24.6134,15.2259;24.5721,14.3905;26.5525,14.2926;26.5938,15.128;24.6134,15.2259;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 28.2025,11.892],1.24417,32,'g');

fcircle([ 28.4718,12.7097],1.24417,32,'g');

fcircle([ 29.0348,13.361],1.24417,32,'g');

P =[29.3843,11.5029;29.6535,12.3206;27.29,13.0988;27.0208,12.2811;29.3843,11.5029;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[29.413,11.896;29.976,12.5473;28.0936,14.1747;27.5306,13.5234;29.413,11.896;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 33.8888,10.5359],0.989599,32,'g');

fcircle([ 34.4966,11.5463],0.989599,32,'g');

fcircle([ 33.6875,11.345],0.989599,32,'g');

P =[34.7367,10.0257;35.3446,11.0362;33.6487,12.0564;33.0408,11.046;34.7367,10.0257;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[34.2578,12.5066;33.4486,12.3053;33.9264,10.3847;34.7355,10.586;34.2578,12.5066;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[32.7272,11.1061;32.9284,10.297;34.8491,10.7747;34.6478,11.5839;32.7272,11.1061;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [33.8888,10.5359;34.4966,11.5463;34.4966,11.5463;33.6875,11.345;33.6875,11.345;33.8888,10.5359;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 37.1884,13.0755],0.699167,32,'g');

fcircle([ 38.5566,12.7976],0.699167,32,'g');

fcircle([ 38.8346,14.1657],0.699167,32,'g');

fcircle([ 37.4664,14.4437],0.699167,32,'g');

P =[37.0492,12.3904;38.4174,12.1124;38.6958,13.4828;37.3276,13.7607;37.0492,12.3904;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[39.2418,12.6584;39.5197,14.0265;38.1494,14.3049;37.8714,12.9368;39.2418,12.6584;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[38.9738,14.8509;37.6056,15.1289;37.3272,13.7585;38.6954,13.4806;38.9738,14.8509;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[36.7812,14.5829;36.5033,13.2147;37.8736,12.9363;38.1516,14.3045;36.7812,14.5829;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [37.1884,13.0755;38.5566,12.7976;38.5566,12.7976;38.8346,14.1657;38.8346,14.1657;37.4664,14.4437;37.4664,14.4437;37.1884,13.0755;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 45.182,12.7921],1.63429,32,'g');

fcircle([ 3.22775,17.7163],0.934178,32,'g');

fcircle([ 3.83263,15.8099],0.934178,32,'g');

P =[2.33732,17.4337;2.9422,15.5274;4.72306,16.0925;4.11818,17.9988;2.33732,17.4337;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 10.2986,17.9808],1.0868,32,'g');

fcircle([ 10.2969,18.9521],1.0868,32,'g');

fcircle([ 9.32564,18.9504],1.0868,32,'g');

P =[11.3854,17.9827;11.3837,18.954;9.21013,18.9502;9.2118,17.9789;11.3854,17.9827;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[10.2951,20.0389;9.32377,20.0372;9.32752,17.8636;10.2988,17.8653;10.2951,20.0389;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 15.6474,16.8852],1.08256,32,'g');

fcircle([ 15.0236,17.1941],1.08256,32,'g');

fcircle([ 14.5666,17.7192],1.08256,32,'g');

P =[16.1278,17.8553;15.5041,18.1642;14.5431,16.224;15.1669,15.9151;16.1278,17.8553;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[15.8402,17.9048;15.3833,18.4299;13.75,17.0085;14.207,16.4835;15.8402,17.9048;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 15.9878,14.5686],0.989934,32,'g');

fcircle([ 16.5346,15.6141],0.989934,32,'g');

fcircle([ 15.7384,15.3648],0.989934,32,'g');

P =[16.865,14.1098;17.4118,15.1554;15.6574,16.0729;15.1106,15.0274;16.865,14.1098;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[16.2387,16.5588;15.4426,16.3095;16.0343,14.4201;16.8304,14.6695;16.2387,16.5588;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[14.7937,15.0689;15.0431,14.2728;16.9325,14.8645;16.6831,15.6607;14.7937,15.0689;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [15.9878,14.5686;16.5346,15.6141;16.5346,15.6141;15.7384,15.3648;15.7384,15.3648;15.9878,14.5686;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 19.2131,19.0076],0.674206,32,'g');

fcircle([ 18.6862,17.8415],0.674206,32,'g');

fcircle([ 19.8524,17.3146],0.674206,32,'g');

fcircle([ 20.3793,18.4807],0.674206,32,'g');

P =[18.5988,19.2852;18.0718,18.1191;19.3006,17.5639;19.8275,18.73;18.5988,19.2852;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[18.4086,17.2271;19.5747,16.7002;20.13,17.929;18.9639,18.4559;18.4086,17.2271;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[20.4667,17.037;20.9937,18.2031;19.7649,18.7583;19.238,17.5922;20.4667,17.037;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[20.6569,19.0951;19.4908,19.622;18.9355,18.3932;20.1016,17.8663;20.6569,19.0951;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [19.2131,19.0076;18.6862,17.8415;18.6862,17.8415;19.8524,17.3146;19.8524,17.3146;20.3793,18.4807;20.3793,18.4807;19.2131,19.0076;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 27.473,19.5499],1.41482,32,'g');

fcircle([ 33.3313,17.3914],1.22199,32,'g');

fcircle([ 32.7907,19.3169],1.22199,32,'g');

P =[34.5078,17.7217;33.9672,19.6472;31.6142,18.9866;32.1548,17.0611;34.5078,17.7217;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 38.3874,17.7884],1.19667,32,'g');

fcircle([ 37.6511,16.9356],1.19667,32,'g');

fcircle([ 38.5039,16.1993],1.19667,32,'g');

P =[37.4816,18.5704;36.7453,17.7176;38.5569,16.1536;39.2932,17.0064;37.4816,18.5704;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[36.8691,16.0298;37.7219,15.2935;39.2859,17.1051;38.4331,17.8414;36.8691,16.0298;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 40.7211,14.9744],1.18359,32,'g');

fcircle([ 40.4431,15.7236],1.18359,32,'g');

fcircle([ 40.4747,16.5221],1.18359,32,'g');

P =[41.8308,15.3862;41.5528,16.1353;39.3335,15.3119;39.6114,14.5627;41.8308,15.3862;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[41.6258,15.6769;41.6574,16.4754;39.292,16.5688;39.2605,15.7704;41.6258,15.6769;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 44.6329,17.1606],1.08219,32,'g');

fcircle([ 43.4014,16.5732],1.08219,32,'g');

fcircle([ 44.3108,16.2512],1.08219,32,'g');

P =[44.167,18.1374;42.9356,17.55;43.8673,15.5965;45.0988,16.1838;44.167,18.1374;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[43.0401,15.5531;43.9495,15.2311;44.6721,17.2713;43.7627,17.5933;43.0401,15.5531;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[45.3309,15.8899;45.653,16.7993;43.6128,17.5219;43.2907,16.6124;45.3309,15.8899;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [44.6329,17.1606;43.4014,16.5732;43.4014,16.5732;44.3108,16.2512;44.3108,16.2512;44.6329,17.1606;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 4.97654,20.3041],0.722927,32,'g');

fcircle([ 6.47889,20.1859],0.722927,32,'g');

fcircle([ 6.59716,21.6882],0.722927,32,'g');

fcircle([ 5.09481,21.8065],0.722927,32,'g');

P =[4.91981,19.5834;6.42215,19.4652;6.53562,20.9066;5.03328,21.0248;4.91981,19.5834;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[7.19958,20.1291;7.31785,21.6315;5.87646,21.745;5.75819,20.2426;7.19958,20.1291;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[6.65389,22.4089;5.15155,22.5272;5.03808,21.0858;6.54042,20.9675;6.65389,22.4089;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[4.37412,21.8632;4.25585,20.3609;5.69724,20.2474;5.81551,21.7498;4.37412,21.8632;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [4.97654,20.3041;6.47889,20.1859;6.47889,20.1859;6.59716,21.6882;6.59716,21.6882;5.09481,21.8065;5.09481,21.8065;4.97654,20.3041;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 9.39649,23.9706],1.61148,32,'g');

fcircle([ 14.4644,24.5534],1.18581,32,'g');

fcircle([ 14.1795,22.5738],1.18581,32,'g');

P =[13.2907,24.7224;13.0057,22.7428;15.3532,22.4049;15.6381,24.3845;13.2907,24.7224;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 16.3043,24.1618],1.18684,32,'g');

fcircle([ 17.2112,23.5169],1.18684,32,'g');

fcircle([ 17.8561,24.4238],1.18684,32,'g');

P =[15.6165,23.1946;16.5234,22.5497;17.899,24.4842;16.9921,25.129;15.6165,23.1946;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[18.1784,22.8291;18.8233,23.736;16.8888,25.1116;16.244,24.2047;18.1784,22.8291;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 24.7434,22.4076],1.17558,32,'g');

fcircle([ 24.4522,21.6722],1.17558,32,'g');

fcircle([ 23.9005,21.1054],1.17558,32,'g');

P =[23.6504,22.8404;23.3592,22.1051;25.5452,21.2393;25.8364,21.9747;23.6504,22.8404;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[23.6098,22.4922;23.0581,21.9254;24.7429,20.2855;25.2946,20.8522;23.6098,22.4922;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 29.3813,21.2682],1.02475,32,'g');

fcircle([ 28.848,22.3981],1.02475,32,'g');

fcircle([ 28.5497,21.5665],1.02475,32,'g');

P =[30.308,21.7056;29.7747,22.8355;27.9213,21.9608;28.4546,20.8308;30.308,21.7056;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[27.8834,22.7442;27.5851,21.9125;29.5142,21.2205;29.8126,22.0521;27.8834,22.7442;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[28.2037,20.6019;29.0353,20.3036;29.7273,22.2327;28.8957,22.5311;28.2037,20.6019;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [29.3813,21.2682;28.848,22.3981;28.848,22.3981;28.5497,21.5665;28.5497,21.5665;29.3813,21.2682;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 33.18,22.3735],0.664091,32,'g');

fcircle([ 32.3705,21.4443],0.664091,32,'g');

fcircle([ 33.2997,20.6347],0.664091,32,'g');

fcircle([ 34.1093,21.564],0.664091,32,'g');

P =[32.6793,22.8098;31.8698,21.8805;32.8712,21.0081;33.6808,21.9373;32.6793,22.8098;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[31.9343,20.9436;32.8635,20.134;33.736,21.1355;32.8067,21.945;31.9343,20.9436;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[33.8005,20.1985;34.61,21.1278;33.6086,22.0002;32.799,21.071;33.8005,20.1985;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[34.5455,22.0647;33.6163,22.8743;32.7438,21.8728;33.6731,21.0633;34.5455,22.0647;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [33.18,22.3735;32.3705,21.4443;32.3705,21.4443;33.2997,20.6347;33.2997,20.6347;34.1093,21.564;34.1093,21.564;33.18,22.3735;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 37.4828,23.1077],1.42238,32,'g');

fcircle([ 39.4014,20.6819],1.22621,32,'g');

fcircle([ 37.7823,19.5079],1.22621,32,'g');

P =[38.6816,21.6746;37.0625,20.5005;38.5021,18.5152;40.1213,19.6893;38.6816,21.6746;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 41.7779,22.3276],1.09045,32,'g');

fcircle([ 42.6759,21.9441],1.09045,32,'g');

fcircle([ 43.0594,22.842],1.09045,32,'g');

P =[41.3496,21.3248;42.2476,20.9412;43.1042,22.9469;42.2062,23.3304;41.3496,21.3248;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[43.6787,21.5158;44.0622,22.4138;42.0566,23.2703;41.673,22.3724;43.6787,21.5158;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 2.84936,28.4334],1.22982,32,'g');

fcircle([ 3.68639,28.558],1.22982,32,'g');

fcircle([ 4.50696,28.351],1.22982,32,'g');

P =[3.0304,27.217;3.86744,27.3416;3.50535,29.7744;2.66832,29.6498;3.0304,27.217;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[3.38565,27.3655;4.20622,27.1585;4.80769,29.5435;3.98713,29.7505;3.38565,27.3655;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 5.37713,26.7983],1.18498,32,'g');

fcircle([ 5.45917,25.2305],1.18498,32,'g');

fcircle([ 6.20206,26.0554],1.18498,32,'g');

P =[4.19376,26.7364;4.27581,25.1686;6.64254,25.2924;6.56049,26.8602;4.19376,26.7364;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[6.33972,24.4375;7.08261,25.2625;5.32151,26.8484;4.57862,26.0235;6.33972,24.4375;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[6.99504,26.936;6.17011,27.6789;4.58415,25.9178;5.40908,25.1749;6.99504,26.936;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [5.37713,26.7983;5.45917,25.2305;5.45917,25.2305;6.20206,26.0554;6.20206,26.0554;5.37713,26.7983;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 10.837,26.322],0.713762,32,'g');

fcircle([ 12.2977,26.423],0.713762,32,'g');

fcircle([ 12.1968,27.8837],0.713762,32,'g');

fcircle([ 10.736,27.7828],0.713762,32,'g');

P =[10.8862,25.61;12.3469,25.7109;12.2485,27.1351;10.7878,27.0341;10.8862,25.61;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[13.0098,26.4722;12.9088,27.9329;11.4847,27.8345;11.5857,26.3738;13.0098,26.4722;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[12.1476,28.5958;10.6868,28.4948;10.7852,27.0707;12.246,27.1717;12.1476,28.5958;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[10.024,27.7336;10.1249,26.2728;11.5491,26.3713;11.4481,27.832;10.024,27.7336;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [10.837,26.322;12.2977,26.423;12.2977,26.423;12.1968,27.8837;12.1968,27.8837;10.736,27.7828;10.736,27.7828;10.837,26.322;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 19.7217,26.9047],1.5127,32,'g');

fcircle([ 20.6376,24.03],1.01141,32,'g');

fcircle([ 22.6353,23.9326],1.01141,32,'g');

P =[20.5884,23.0198;22.586,22.9224;22.6845,24.9428;20.6869,25.0402;20.5884,23.0198;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 26.3279,28.0869],1.13874,32,'g');

fcircle([ 25.9745,29.0701],1.13874,32,'g');

fcircle([ 24.9913,28.7167],1.13874,32,'g');

P =[27.3995,28.472;27.0462,29.4552;24.9029,28.6849;25.2562,27.7017;27.3995,28.472;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[25.5894,30.1417;24.6062,29.7884;25.3765,27.6451;26.3596,27.9984;25.5894,30.1417;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 30.7526,29.101],1.15226,32,'g');

fcircle([ 30.1,28.6978],1.15226,32,'g');

fcircle([ 29.3425,28.5766],1.15226,32,'g');

P =[30.147,30.0812;29.4944,29.678;30.7056,27.7175;31.3583,28.1207;30.147,30.0812;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[29.918,29.8355;29.1604,29.7144;29.5245,27.4388;30.282,27.56;29.918,29.8355;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 35.2564,29.3147],1.00545,32,'g');

fcircle([ 36.2797,28.6672],1.00545,32,'g');

fcircle([ 36.0918,29.5025],1.00545,32,'g');

P =[34.7188,28.465;35.742,27.8175;36.8173,29.5168;35.7941,30.1643;34.7188,28.465;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[37.2606,28.8878;37.0727,29.7231;35.1109,29.2819;35.2987,28.4465;37.2606,28.8878;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[35.8712,30.4835;35.0358,30.2956;35.477,28.3337;36.3124,28.5216;35.8712,30.4835;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [35.2564,29.3147;36.2797,28.6672;36.2797,28.6672;36.0918,29.5025;36.0918,29.5025;35.2564,29.3147;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 41.3386,26.6976],0.740254,32,'g');

fcircle([ 39.9079,26.0088],0.740254,32,'g');

fcircle([ 40.5966,24.5781],0.740254,32,'g');

fcircle([ 42.0273,25.2669],0.740254,32,'g');

P =[41.0174,27.3646;39.5868,26.6758;40.229,25.3418;41.6597,26.0306;41.0174,27.3646;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[39.2409,25.6877;39.9297,24.257;41.2636,24.8992;40.5748,26.3299;39.2409,25.6877;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[40.9177,23.9111;42.3484,24.5999;41.7062,25.9339;40.2755,25.2451;40.9177,23.9111;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[42.6943,25.588;42.0055,27.0187;40.6716,26.3765;41.3603,24.9458;42.6943,25.588;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [41.3386,26.6976;39.9079,26.0088;39.9079,26.0088;40.5966,24.5781;40.5966,24.5781;42.0273,25.2669;42.0273,25.2669;41.3386,26.6976;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 45.0514,24.076],1.7046,32,'g');

fcircle([ 3.14226,32.2793],1.21747,32,'g');

fcircle([ 4.47707,30.7899],1.21747,32,'g');

P =[2.23562,31.4667;3.57042,29.9773;5.38371,31.6024;4.04891,33.0918;2.23562,31.4667;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 6.87271,32.0316],1.18644,32,'g');

fcircle([ 6.36978,31.0396],1.18644,32,'g');

fcircle([ 7.36176,30.5366],1.18644,32,'g');

P =[5.8145,32.5681;5.31157,31.5761;7.42799,30.5031;7.93092,31.495;5.8145,32.5681;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[5.83327,29.9814;6.82526,29.4784;7.89827,31.5948;6.90628,32.0978;5.83327,29.9814;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 12.612,30.6403],1.13219,32,'g');

fcircle([ 13.3585,30.6542],1.13219,32,'g');

fcircle([ 14.053,30.38],1.13219,32,'g');

P =[12.6331,29.5083;13.3797,29.5222;13.3373,31.7862;12.5908,31.7722;12.6331,29.5083;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[12.9427,29.6012;13.6372,29.3269;14.4689,31.433;13.7743,31.7073;12.9427,29.6012;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 18.4741,32.7614],0.998887,32,'g');

fcircle([ 18.7278,31.5908],0.998887,32,'g');

fcircle([ 19.1863,32.3029],0.998887,32,'g');

P =[17.4979,32.5498;17.7516,31.3792;19.704,31.8023;19.4504,32.9729;17.4979,32.5498;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[19.5677,31.0501;20.0262,31.7622;18.3464,32.8436;17.8879,32.1315;19.5677,31.0501;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[19.727,33.1428;19.0149,33.6013;17.9334,31.9215;18.6456,31.463;19.727,33.1428;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [18.4741,32.7614;18.7278,31.5908;18.7278,31.5908;19.1863,32.3029;19.1863,32.3029;18.4741,32.7614;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 23.1462,32.2066],0.659553,32,'g');

fcircle([ 24.2545,32.6952],0.659553,32,'g');

fcircle([ 23.7659,33.8035],0.659553,32,'g');

fcircle([ 22.6576,33.3149],0.659553,32,'g');

P =[23.4123,31.6031;24.5206,32.0917;23.9884,33.2987;22.8801,32.8101;23.4123,31.6031;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[24.858,32.9613;24.3694,34.0696;23.1624,33.5375;23.651,32.4291;24.858,32.9613;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[23.4998,34.407;22.3915,33.9184;22.9236,32.7114;24.032,33.2;23.4998,34.407;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[22.0541,33.0488;22.5427,31.9405;23.7497,32.4727;23.2611,33.581;22.0541,33.0488;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [23.1462,32.2066;24.2545,32.6952;24.2545,32.6952;23.7659,33.8035;23.7659,33.8035;22.6576,33.3149;22.6576,33.3149;23.1462,32.2066;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 26.9842,32.9362],1.58121,32,'g');

fcircle([ 29.4629,34.181],1.01426,32,'g');

fcircle([ 30.3119,32.3701],1.01426,32,'g');

P =[28.5445,33.7504;29.3935,31.9396;31.2302,32.8007;30.3812,34.6115;28.5445,33.7504;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 34.9226,33.0541],1.20408,32,'g');

fcircle([ 36.0453,32.8737],1.20408,32,'g');

fcircle([ 36.2257,33.9965],1.20408,32,'g');

P =[34.7316,31.8653;35.8543,31.6849;36.2363,34.0626;35.1135,34.2429;34.7316,31.8653;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[37.2342,32.6828;37.4145,33.8055;35.0368,34.1875;34.8565,33.0647;37.2342,32.6828;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 40.9666,32.787],1.1706,32,'g');

fcircle([ 40.7562,33.5442],1.1706,32,'g');

fcircle([ 40.8532,34.324],1.1706,32,'g');

P =[42.0945,33.1004;41.8841,33.8576;39.6283,33.2308;39.8387,32.4736;42.0945,33.1004;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[41.9179,33.3997;42.0149,34.1795;39.6916,34.4685;39.5946,33.6887;41.9179,33.3997;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 45.4518,34.0107],1.17796,32,'g');

fcircle([ 44.7563,32.6189],1.17796,32,'g');

fcircle([ 45.7999,32.9671],1.17796,32,'g');

P =[44.398,34.5373;43.7026,33.1454;45.81,32.0924;46.5055,33.4842;44.398,34.5373;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[45.1291,31.5015;46.1727,31.8497;45.4272,34.0845;44.3835,33.7363;45.1291,31.5015;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[46.9174,33.3399;46.5692,34.3835;44.3344,33.6379;44.6825,32.5943;46.9174,33.3399;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [45.4518,34.0107;44.7563,32.6189;44.7563,32.6189;45.7999,32.9671;45.7999,32.9671;45.4518,34.0107;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 3.47425,35.9864],0.709231,32,'g');

fcircle([ 4.51964,34.9916],0.709231,32,'g');

fcircle([ 5.51444,36.037],0.709231,32,'g');

fcircle([ 4.46905,37.0318],0.709231,32,'g');

P =[2.98533,35.4727;4.03072,34.4779;5.00856,35.5054;3.96317,36.5002;2.98533,35.4727;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[5.03342,34.5027;6.02822,35.5481;5.00066,36.5259;4.00586,35.4806;5.03342,34.5027;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[6.00336,36.5508;4.95797,37.5456;3.98013,36.5181;5.02552,35.5233;6.00336,36.5508;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[3.95527,37.5207;2.96047,36.4754;3.98803,35.4975;4.98283,36.5429;3.95527,37.5207;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [3.47425,35.9864;4.51964,34.9916;4.51964,34.9916;5.51444,36.037;5.51444,36.037;4.46905,37.0318;4.46905,37.0318;3.47425,35.9864;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 9.43652,37.7612],1.4409,32,'g');

fcircle([ 11.488,38.9771],1.11826,32,'g');

fcircle([ 12.3075,37.1527],1.11826,32,'g');

P =[10.4679,38.5189;11.2874,36.6945;13.3276,37.6109;12.5081,39.4353;10.4679,38.5189;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 18.4457,34.5729],1.06174,32,'g');

fcircle([ 19.3758,34.6763],1.06174,32,'g');

fcircle([ 19.2724,35.6064],1.06174,32,'g');

P =[18.563,33.5176;19.4931,33.621;19.2585,35.7315;18.3283,35.6281;18.563,33.5176;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[20.431,34.7936;20.3276,35.7237;18.2171,35.4891;18.3205,34.559;20.431,34.7936;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 20.7358,36.6087],1.06732,32,'g');

fcircle([ 20.1555,36.9643],1.06732,32,'g');

fcircle([ 19.7567,37.5157],1.06732,32,'g');

P =[21.2934,37.5188;20.7132,37.8743;19.5979,36.0542;20.1781,35.6987;21.2934,37.5188;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[21.0203,37.5898;20.6214,38.1412;18.8919,36.8901;19.2908,36.3387;21.0203,37.5898;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 26.0901,35.7562],1.01645,32,'g');

fcircle([ 27.308,35.5647],1.01645,32,'g');

fcircle([ 26.7948,36.2695],1.01645,32,'g');

P =[25.9322,34.7521;27.1502,34.5606;27.4659,36.5689;26.2479,36.7603;25.9322,34.7521;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[28.1296,36.1631;27.6164,36.8679;25.9731,35.671;26.4864,34.9663;28.1296,36.1631;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[26.1964,37.0911;25.4917,36.5778;26.6885,34.9346;27.3932,35.4478;26.1964,37.0911;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [26.0901,35.7562;27.308,35.5647;27.308,35.5647;26.7948,36.2695;26.7948,36.2695;26.0901,35.7562;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 34.1516,34.6942],0.722024,32,'g');

fcircle([ 32.776,35.2991],0.722024,32,'g');

fcircle([ 32.171,33.9235],0.722024,32,'g');

fcircle([ 33.5467,33.3186],0.722024,32,'g');

P =[34.4423,35.3552;33.0666,35.9601;32.4853,34.6382;33.861,34.0333;34.4423,35.3552;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[32.115,35.5898;31.5101,34.2141;32.832,33.6329;33.4369,35.0085;32.115,35.5898;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[31.8804,33.2626;33.2561,32.6576;33.8373,33.9795;32.4617,34.5844;31.8804,33.2626;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[34.2076,33.0279;34.8126,34.4036;33.4907,34.9849;32.8858,33.6092;34.2076,33.0279;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [34.1516,34.6942;32.776,35.2991;32.776,35.2991;32.171,33.9235;32.171,33.9235;33.5467,33.3186;33.5467,33.3186;34.1516,34.6942;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 34.2115,37.7038],1.44519,32,'g');

fcircle([ 39.7743,38.6223],1.04646,32,'g');

fcircle([ 38.4976,37.0828],1.04646,32,'g');

P =[38.9688,39.2903;37.6921,37.7509;39.303,36.4148;40.5798,37.9542;38.9688,39.2903;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 42.7522,36.071],1.1178,32,'g');

fcircle([ 41.9212,35.4879],1.1178,32,'g');

fcircle([ 42.5042,34.6569],1.1178,32,'g');

P =[42.1102,36.986;41.2792,36.403;42.5632,34.5729;43.3942,35.1559;42.1102,36.986;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[41.0062,34.8459;41.5892,34.0149;43.4193,35.299;42.8362,36.13;41.0062,34.8459;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 2.84318,37.7645],1.21573,32,'g');

fcircle([ 3.53586,38.2252],1.21573,32,'g');

fcircle([ 4.35243,38.384],1.21573,32,'g');

P =[3.51644,36.7522;4.20911,37.2129;2.8626,39.2374;2.16993,38.7768;3.51644,36.7522;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[3.76798,37.0318;4.58456,37.1906;4.12031,39.5773;3.30373,39.4185;3.76798,37.0318;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 7.08309,39.7628],1.01658,32,'g');

fcircle([ 5.96643,40.286],1.01658,32,'g');

fcircle([ 6.26315,39.4661],1.01658,32,'g');

P =[7.51442,40.6833;6.39776,41.2066;5.5351,39.3655;6.65176,38.8422;7.51442,40.6833;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[5.01051,39.9401;5.30723,39.1201;7.21907,39.812;6.92235,40.6319;5.01051,39.9401;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[6.60908,38.5102;7.42902,38.8069;6.73717,40.7187;5.91722,40.422;6.60908,38.5102;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [7.08309,39.7628;5.96643,40.286;5.96643,40.286;6.26315,39.4661;6.26315,39.4661;7.08309,39.7628;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 15.9925,41.1328],0.717576,32,'g');

fcircle([ 14.5253,40.924],0.717576,32,'g');

fcircle([ 14.734,39.4568],0.717576,32,'g');

fcircle([ 16.2013,39.6656],0.717576,32,'g');

P =[15.8914,41.8432;14.4242,41.6345;14.6263,40.2136;16.0936,40.4224;15.8914,41.8432;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[13.8148,40.8229;14.0236,39.3557;15.4445,39.5579;15.2357,41.0251;13.8148,40.8229;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[14.8351,38.7464;16.3024,38.9552;16.1002,40.376;14.6329,40.1672;14.8351,38.7464;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[16.9117,39.7667;16.7029,41.2339;15.2821,41.0317;15.4909,39.5645;16.9117,39.7667;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [15.9925,41.1328;14.5253,40.924;14.5253,40.924;14.734,39.4568;14.734,39.4568;16.2013,39.6656;16.2013,39.6656;15.9925,41.1328;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 19.217,41.8428],1.47517,32,'g');

fcircle([ 20.5872,39.4978],1.12581,32,'g');

fcircle([ 18.7632,38.6774],1.12581,32,'g');

P =[20.1255,40.5245;18.3014,39.7042;19.2249,37.6507;21.049,38.471;20.1255,40.5245;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 25.6281,39.7125],1.1903,32,'g');

fcircle([ 26.5523,39.084],1.1903,32,'g');

fcircle([ 27.1808,40.0082],1.1903,32,'g');

P =[24.9588,38.7282;25.883,38.0997;27.2217,40.0683;26.2975,40.6968;24.9588,38.7282;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[27.5366,38.4147;28.1651,39.3389;26.1966,40.6776;25.5681,39.7534;27.5366,38.4147;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 29.39,42.1913],1.03747,32,'g');

fcircle([ 29.3443,41.5428],1.03747,32,'g');

fcircle([ 29.0526,40.9618],1.03747,32,'g');

P =[28.3551,42.2643;28.3094,41.6158;30.3792,41.4698;30.4249,42.1183;28.3551,42.2643;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[28.4171,42.0082;28.1254,41.4272;29.9799,40.4964;30.2715,41.0774;28.4171,42.0082;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 37.1103,39.3181],1.00059,32,'g');

fcircle([ 37.9659,38.4751],1.00059,32,'g');

fcircle([ 37.9596,39.3244],1.00059,32,'g');

P =[36.408,38.6054;37.2636,37.7624;38.6682,39.1878;37.8125,40.0309;36.408,38.6054;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[38.9664,38.4825;38.9602,39.3318;36.959,39.317;36.9653,38.4677;38.9664,38.4825;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[37.9522,40.325;37.1029,40.3187;37.1177,38.3176;37.967,38.3239;37.9522,40.325;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [37.1103,39.3181;37.9659,38.4751;37.9659,38.4751;37.9596,39.3244;37.9596,39.3244;37.1103,39.3181;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 40.9557,39.2064],0.668305,32,'g');

fcircle([ 42.1832,38.9597],0.668305,32,'g');

fcircle([ 42.4299,40.1872],0.668305,32,'g');

fcircle([ 41.2023,40.4339],0.668305,32,'g');

P =[40.824,38.5512;42.0515,38.3045;42.3149,39.6149;41.0873,39.8616;40.824,38.5512;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[42.8384,38.828;43.0851,40.0556;41.7747,40.3189;41.528,39.0914;42.8384,38.828;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[42.5616,40.8424;41.334,41.0891;41.0707,39.7787;42.2982,39.532;42.5616,40.8424;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[40.5471,40.5656;40.3004,39.338;41.6109,39.0747;41.8575,40.3023;40.5471,40.5656;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [40.9557,39.2064;42.1832,38.9597;42.1832,38.9597;42.4299,40.1872;42.4299,40.1872;41.2023,40.4339;41.2023,40.4339;40.9557,39.2064;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 43.6288,41.7784],1.68365,32,'g');

fcircle([ 3.27704,44.9284],0.939911,32,'g');

fcircle([ 3.63883,42.9614],0.939911,32,'g');

P =[2.35264,44.7584;2.71443,42.7914;4.56324,43.1314;4.20145,45.0984;2.35264,44.7584;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 9.60403,46.3521],0.990873,32,'g');

fcircle([ 8.85301,45.9857],0.990873,32,'g');

fcircle([ 9.21938,45.2347],0.990873,32,'g');

P =[9.1696,47.2427;8.41857,46.8763;9.28745,45.0952;10.0385,45.4616;9.1696,47.2427;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[7.96245,45.5513;8.32882,44.8003;10.1099,45.6692;9.74357,46.4202;7.96245,45.5513;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 12.7809,42.3116],1.22703,32,'g');

fcircle([ 12.8343,43.1533],1.22703,32,'g');

fcircle([ 13.2074,43.9097],1.22703,32,'g');

P =[14.0054,42.2338;14.0589,43.0755;11.6098,43.2311;11.5563,42.3894;14.0054,42.2338;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[13.9348,42.6105;14.3079,43.3669;12.107,44.4525;11.7339,43.6961;13.9348,42.6105;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 15.2905,45.7948],1.08016,32,'g');

fcircle([ 16.5569,45.2981],1.08016,32,'g');

fcircle([ 16.1721,46.1797],1.08016,32,'g');

P =[14.8961,44.7892;16.1625,44.2925;16.9513,46.3037;15.6849,46.8004;14.8961,44.7892;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[17.5469,45.7303;17.162,46.6119;15.1821,45.7475;15.567,44.8659;17.5469,45.7303;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[15.7399,47.1696;14.8583,46.7847;15.7227,44.8049;16.6043,45.1897;15.7399,47.1696;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [15.2905,45.7948;16.5569,45.2981;16.5569,45.2981;16.1721,46.1797;16.1721,46.1797;15.2905,45.7948;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 20.9597,46.4076],0.678845,32,'g');

fcircle([ 19.935,45.6055],0.678845,32,'g');

fcircle([ 20.737,44.5808],0.678845,32,'g');

fcircle([ 21.7617,45.3829],0.678845,32,'g');

P =[20.5413,46.9421;19.5166,46.1401;20.3534,45.071;21.3781,45.873;20.5413,46.9421;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[19.4004,45.1871;20.2025,44.1624;21.2716,44.9992;20.4695,46.0239;19.4004,45.1871;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[21.1554,44.0462;22.1802,44.8483;21.3433,45.9174;20.3186,45.1154;21.1554,44.0462;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[22.2963,45.8013;21.4942,46.826;20.4251,45.9892;21.2272,44.9645;22.2963,45.8013;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [20.9597,46.4076;19.935,45.6055;19.935,45.6055;20.737,44.5808;20.737,44.5808;21.7617,45.3829;21.7617,45.3829;20.9597,46.4076;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 27.5535,43.4459],1.67038,32,'g');

fcircle([ 30.9591,45.67],0.949231,32,'g');

fcircle([ 29.7464,44.0797],0.949231,32,'g');

P =[30.2043,46.2456;28.9916,44.6553;30.5012,43.5041;31.7139,45.0945;30.2043,46.2456;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 33.4117,42.6513],1.10504,32,'g');

fcircle([ 34.3199,42.2396],1.10504,32,'g');

fcircle([ 34.7315,43.1477],1.10504,32,'g');

P =[32.9555,41.6448;33.8636,41.2331;34.7761,43.246;33.868,43.6577;32.9555,41.6448;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[35.3263,41.7834;35.738,42.6915;33.7251,43.604;33.3134,42.6958;35.3263,41.7834;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 42.0758,45.9541],1.23751,32,'g');

fcircle([ 41.5078,45.3163],1.23751,32,'g');

fcircle([ 40.7382,44.946],1.23751,32,'g');

P =[41.1516,46.7771;40.5836,46.1393;42.432,44.4933;43,45.1312;41.1516,46.7771;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[40.9712,46.4314;40.2016,46.0611;41.2747,43.8308;42.0444,44.2012;40.9712,46.4314;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ 45.0223,43.9856],1.12116,32,'g');

fcircle([ 46.4138,43.6062],1.12116,32,'g');

fcircle([ 45.9078,44.4917],1.12116,32,'g');

P =[44.7273,42.904;46.1189,42.5246;46.7087,44.6879;45.3172,45.0673;44.7273,42.904;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[47.3872,44.1625;46.8812,45.048;44.9343,43.9354;45.4404,43.0499;47.3872,44.1625;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P =[45.3514,45.4651;44.466,44.9591;45.5786,43.0122;46.4641,43.5183;45.3514,45.4651;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

P = [45.0223,43.9856;46.4138,43.6062;46.4138,43.6062;45.9078,44.4917;45.9078,44.4917;45.0223,43.9856;];
fill(P(:,1),P(:,2),'g')
plot(P(:,1),P(:,2),'g')

fcircle([ -1.14,0.57],0.57,32,'r');

fcircle([ 49.476,0.57],0.57,32,'k');

P =[-1.14,0;49.476,0;49.476,1.14;-1.14,1.14;-1.14,0;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ -1.14,47.766],0.57,32,'k');

fcircle([ 49.476,47.766],0.57,32,'k');

P =[-1.14,47.196;49.476,47.196;49.476,48.336;-1.14,48.336;-1.14,47.196;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 0.57,-1.14],0.57,32,'k');

fcircle([ 0.57,49.476],0.57,32,'k');

P =[1.14,-1.14;1.14,49.476;0,49.476;0,-1.14;1.14,-1.14;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 47.766,-1.14],0.57,32,'k');

fcircle([ 47.766,49.476],0.57,32,'k');

P =[48.336,-1.14;48.336,49.476;47.196,49.476;47.196,-1.14;48.336,-1.14;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 4.01436,5.28462],0.524412,32,'k');

fcircle([ 3.31659,3.41029],0.524412,32,'k');

P =[3.5229,5.46758;2.82513,3.59324;3.80805,3.22733;4.50582,5.10166;3.5229,5.46758;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 10.1801,5.1147],0.683829,32,'k');

fcircle([ 9.83415,4.21163],0.683829,32,'k');

fcircle([ 10.7372,3.86566],0.683829,32,'k');

P =[9.54155,5.35934;9.19558,4.45626;10.4727,3.96699;10.8187,4.87007;9.54155,5.35934;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[9.58951,3.57305;10.4926,3.22708;10.9819,4.50423;10.0788,4.8502;9.58951,3.57305;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 13.4869,6.08598],0.636118,32,'k');

fcircle([ 13.4644,5.43765],0.636118,32,'k');

fcircle([ 13.1944,4.84782],0.636118,32,'k');

P =[12.8511,6.10796;12.8287,5.45964;14.1002,5.41567;14.1226,6.064;12.8511,6.10796;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[12.8861,5.70246;12.616,5.11262;13.7728,4.58301;14.0428,5.17285;12.8861,5.70246;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 16.5427,4.36159],0.719705,32,'k');

fcircle([ 15.295,5.07932],0.719705,32,'k');

fcircle([ 15.56,4.0966],0.719705,32,'k');

P =[16.9016,4.98544;15.6539,5.70317;14.9362,4.45547;16.1839,3.73774;16.9016,4.98544;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[14.6002,4.89195;14.8651,3.90923;16.2549,4.28397;15.9899,5.26669;14.6002,4.89195;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[15.7474,3.40172;16.7301,3.6667;16.3554,5.05647;15.3727,4.79149;15.7474,3.40172;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [16.5427,4.36159;15.295,5.07932;15.295,5.07932;15.56,4.0966;15.56,4.0966;16.5427,4.36159;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 22.5214,3.8091],0.351752,32,'k');

fcircle([ 22.5851,5.44937],0.351752,32,'k');

fcircle([ 20.9448,5.51304],0.351752,32,'k');

fcircle([ 20.8812,3.87277],0.351752,32,'k');

P =[22.8729,3.79545;22.9366,5.43573;22.2336,5.46302;22.1699,3.82274;22.8729,3.79545;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[22.5988,5.80086;20.9585,5.86453;20.9312,5.16156;22.5715,5.09788;22.5988,5.80086;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[20.5933,5.52669;20.5297,3.88642;21.2326,3.85913;21.2963,5.4994;20.5933,5.52669;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[20.8675,3.52128;22.5078,3.45761;22.5351,4.16059;20.8948,4.22426;20.8675,3.52128;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [22.5214,3.8091;22.5851,5.44937;22.5851,5.44937;20.9448,5.51304;20.9448,5.51304;20.8812,3.87277;20.8812,3.87277;22.5214,3.8091;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 24.7699,4.11516],1.26553,32,'k');

fcircle([ 29.3473,2.12737],0.762162,32,'k');

fcircle([ 28.1243,3.70988],0.762162,32,'k');

P =[29.9504,2.59341;28.7274,4.17593;27.5213,3.24384;28.7442,1.66132;29.9504,2.59341;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 34.6283,2.7767],0.679351,32,'k');

fcircle([ 33.6975,3.01474],0.679351,32,'k');

fcircle([ 33.4595,2.08395],0.679351,32,'k');

P =[34.7967,3.43486;33.8659,3.67291;33.5292,2.35657;34.46,2.11853;34.7967,3.43486;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[33.0394,3.18306;32.8013,2.25227;34.1177,1.91563;34.3557,2.84642;33.0394,3.18306;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 38.6214,4.35976],0.772102,32,'k');

fcircle([ 37.9011,4.04184],0.772102,32,'k');

fcircle([ 37.1139,4.02544],0.772102,32,'k');

P =[38.3097,5.06613;37.5893,4.74821;38.2128,3.33548;38.9332,3.6534;38.3097,5.06613;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[37.885,4.81378;37.0978,4.79737;37.13,3.2535;37.9172,3.26991;37.885,4.81378;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 46.175,2.40525],0.719627,32,'k');

fcircle([ 45.2009,3.46477],0.719627,32,'k');

fcircle([ 45.1582,2.44796],0.719627,32,'k');

P =[46.7048,2.89231;45.7307,3.95182;44.6712,2.97772;45.6453,1.9182;46.7048,2.89231;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[44.4819,3.49497;44.4392,2.47816;45.8772,2.41776;45.9199,3.43457;44.4819,3.49497;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[45.128,1.72897;46.1448,1.68626;46.2052,3.12425;45.1884,3.16695;45.128,1.72897;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [46.175,2.40525;45.2009,3.46477;45.2009,3.46477;45.1582,2.44796;45.1582,2.44796;46.175,2.40525;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 1.54081,10.7022],0.261418,32,'k');

fcircle([ 1.52206,9.48244],0.261418,32,'k');

fcircle([ 2.74186,9.46369],0.261418,32,'k');

fcircle([ 2.76062,10.6835],0.261418,32,'k');

P =[1.27942,10.7063;1.26067,9.48646;1.78345,9.47842;1.8022,10.6982;1.27942,10.7063;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[1.51804,9.22105;2.73785,9.2023;2.74588,9.72508;1.52608,9.74383;1.51804,9.22105;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[3.00325,9.45967;3.022,10.6795;2.49923,10.6875;2.48048,9.46771;3.00325,9.45967;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[2.76463,10.9449;1.54483,10.9636;1.53679,10.4409;2.7566,10.4221;2.76463,10.9449;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [1.54081,10.7022;1.52206,9.48244;1.52206,9.48244;2.74186,9.46369;2.74186,9.46369;2.76062,10.6835;2.76062,10.6835;1.54081,10.7022;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 5.67495,7.26306],1.06932,32,'k');

fcircle([ 11.9713,8.51819],0.589408,32,'k');

fcircle([ 10.1828,9.41315],0.589408,32,'k');

P =[12.2351,9.0453;10.4465,9.94026;9.91901,8.88605;11.7076,7.99109;12.2351,9.0453;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 19.3546,7.52209],0.782929,32,'k');

fcircle([ 18.5387,6.7735],0.782929,32,'k');

fcircle([ 19.2873,5.95768],0.782929,32,'k');

P =[18.8252,8.09897;18.0094,7.35038;19.0681,6.19663;19.8839,6.94521;18.8252,8.09897;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[17.9619,6.24417;18.7104,5.42835;19.8642,6.48701;19.1156,7.30284;17.9619,6.24417;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 22.3989,7.50726],0.734679,32,'k');

fcircle([ 23.0073,7.94447],0.734679,32,'k');

fcircle([ 23.7371,8.11405],0.734679,32,'k');

P =[22.8276,6.91065;23.4361,7.34786;22.5786,8.54109;21.9702,8.10387;22.8276,6.91065;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[23.1736,7.22886;23.9034,7.39843;23.5709,8.82966;22.8411,8.66009;23.1736,7.22886;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 26.8955,7.30845],0.599547,32,'k');

fcircle([ 25.8935,6.6498],0.599547,32,'k');

fcircle([ 26.7238,6.47813],0.599547,32,'k');

P =[26.5661,7.80945;25.5641,7.1508;26.2228,6.1488;27.2248,6.80745;26.5661,7.80945;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[25.7721,6.06267;26.6024,5.891;26.8452,7.06526;26.0148,7.23693;25.7721,6.06267;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[27.3109,6.35673;27.4826,7.18706;26.3083,7.42984;26.1366,6.59952;27.3109,6.35673;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [26.8955,7.30845;25.8935,6.6498;25.8935,6.6498;26.7238,6.47813;26.7238,6.47813;26.8955,7.30845;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 33.4598,9.54288],0.315927,32,'k');

fcircle([ 32.1657,10.2493],0.315927,32,'k');

fcircle([ 31.4593,8.95523],0.315927,32,'k');

fcircle([ 32.7533,8.24881],0.315927,32,'k');

P =[33.6111,9.82018;32.3171,10.5266;32.0143,9.972;33.3084,9.26558;33.6111,9.82018;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[31.8884,10.4007;31.182,9.10661;31.7366,8.80385;32.443,10.0979;31.8884,10.4007;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[31.3079,8.67793;32.602,7.97151;32.9047,8.52611;31.6106,9.23253;31.3079,8.67793;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[33.0306,8.09743;33.7371,9.3915;33.1825,9.69425;32.476,8.40019;33.0306,8.09743;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [33.4598,9.54288;32.1657,10.2493;32.1657,10.2493;31.4593,8.95523;31.4593,8.95523;32.7533,8.24881;32.7533,8.24881;33.4598,9.54288;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 34.667,5.95262],1.2114,32,'k');

fcircle([ 38.7794,7.89847],0.640912,32,'k');

fcircle([ 36.8853,7.25622],0.640912,32,'k');

P =[38.5736,8.50544;36.6795,7.86318;37.0912,6.64925;38.9852,7.29151;38.5736,8.50544;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 45.0257,9.0861],0.717175,32,'k');

fcircle([ 45.3588,8.12813],0.717175,32,'k');

fcircle([ 46.3167,8.46123],0.717175,32,'k');

P =[44.3483,8.85057;44.6814,7.89259;46.0362,8.36366;45.7031,9.32164;44.3483,8.85057;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[45.5943,7.45073;46.5523,7.78383;46.0812,9.13862;45.1232,8.80552;45.5943,7.45073;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 6.43814,11.8019],0.632903,32,'k');

fcircle([ 5.79273,11.7961],0.632903,32,'k');

fcircle([ 5.19474,12.039],0.632903,32,'k');

P =[6.43246,12.4348;5.78705,12.429;5.79841,11.1632;6.44382,11.169;6.43246,12.4348;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[6.0309,12.3825;5.43291,12.6254;4.95657,11.4526;5.55456,11.2097;6.0309,12.3825;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 9.29676,10.2863],0.578445,32,'k');

fcircle([ 9.9659,11.23],0.578445,32,'k');

fcircle([ 9.15946,11.0927],0.578445,32,'k');

P =[9.76863,9.95172;10.4378,10.8955;9.49403,11.5646;8.82489,10.6209;9.76863,9.95172;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[9.86882,11.8003;9.06238,11.663;9.25655,10.5225;10.063,10.6598;9.86882,11.8003;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[8.58922,10.9956;8.72652,10.1892;9.867,10.3834;9.7297,11.1898;8.58922,10.9956;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [9.29676,10.2863;9.9659,11.23;9.9659,11.23;9.15946,11.0927;9.15946,11.0927;9.29676,10.2863;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 12.9326,11.8678],0.318104,32,'k');

fcircle([ 13.1798,10.404],0.318104,32,'k');

fcircle([ 14.6435,10.6512],0.318104,32,'k');

fcircle([ 14.3963,12.115],0.318104,32,'k');

P =[12.6189,11.8148;12.8661,10.351;13.4934,10.457;13.2462,11.9208;12.6189,11.8148;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[13.2328,10.0904;14.6965,10.3376;14.5906,10.9649;13.1268,10.7177;13.2328,10.0904;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[14.9572,10.7042;14.71,12.168;14.0827,12.062;14.3299,10.5983;14.9572,10.7042;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[14.3433,12.4287;12.8796,12.1814;12.9855,11.5541;14.4493,11.8013;14.3433,12.4287;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [12.9326,11.8678;13.1798,10.404;13.1798,10.404;14.6435,10.6512;14.6435,10.6512;14.3963,12.115;14.3963,12.115;12.9326,11.8678;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 18.3013,14.8866],1.07705,32,'k');

fcircle([ 25.3256,12.2516],0.550873,32,'k');

fcircle([ 23.3973,12.7822],0.550873,32,'k');

P =[25.4717,12.7827;23.5434,13.3133;23.2511,12.251;25.1795,11.7204;25.4717,12.7827;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 26.4389,15.1356],0.591403,32,'k');

fcircle([ 25.6036,15.1769],0.591403,32,'k');

fcircle([ 25.5623,14.3416],0.591403,32,'k');

P =[26.4681,15.7263;25.6328,15.7676;25.5744,14.5862;26.4097,14.5449;26.4681,15.7263;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[25.0129,15.2061;24.9716,14.3708;26.153,14.3124;26.1943,15.1477;25.0129,15.2061;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 28.2025,11.892],0.844167,32,'k');

fcircle([ 28.4718,12.7097],0.844167,32,'k');

fcircle([ 29.0348,13.361],0.844167,32,'k');

P =[29.0044,11.628;29.2736,12.4457;27.6699,12.9737;27.4007,12.156;29.0044,11.628;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[29.1104,12.1576;29.6734,12.8089;28.3962,13.9131;27.8332,13.2618;29.1104,12.1576;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 33.8888,10.5359],0.589599,32,'k');

fcircle([ 34.4966,11.5463],0.589599,32,'k');

fcircle([ 33.6875,11.345],0.589599,32,'k');

P =[34.394,10.2319;35.0019,11.2424;33.9914,11.8502;33.3835,10.8398;34.394,10.2319;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[34.3543,12.1185;33.5452,11.9172;33.8298,10.7728;34.639,10.9741;34.3543,12.1185;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[33.1153,11.2027;33.3166,10.3935;34.4609,10.6782;34.2596,11.4873;33.1153,11.2027;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [33.8888,10.5359;34.4966,11.5463;34.4966,11.5463;33.6875,11.345;33.6875,11.345;33.8888,10.5359;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 37.1884,13.0755],0.299167,32,'k');

fcircle([ 38.5566,12.7976],0.299167,32,'k');

fcircle([ 38.8346,14.1657],0.299167,32,'k');

fcircle([ 37.4664,14.4437],0.299167,32,'k');

P =[37.1289,12.7824;38.497,12.5044;38.6162,13.0908;37.248,13.3687;37.1289,12.7824;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[38.8498,12.738;39.1277,14.1062;38.5414,14.2253;38.2634,12.8571;38.8498,12.738;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[38.8941,14.4589;37.526,14.7369;37.4068,14.1505;38.775,13.8726;38.8941,14.4589;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[37.1732,14.5033;36.8953,13.1351;37.4816,13.016;37.7596,14.3841;37.1732,14.5033;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [37.1884,13.0755;38.5566,12.7976;38.5566,12.7976;38.8346,14.1657;38.8346,14.1657;37.4664,14.4437;37.4664,14.4437;37.1884,13.0755;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 45.182,12.7921],1.23429,32,'k');

fcircle([ 3.22775,17.7163],0.534178,32,'k');

fcircle([ 3.83263,15.8099],0.534178,32,'k');

P =[2.71859,17.5547;3.32347,15.6484;4.34179,15.9715;3.73691,17.8778;2.71859,17.5547;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 10.2986,17.9808],0.686805,32,'k');

fcircle([ 10.2969,18.9521],0.686805,32,'k');

fcircle([ 9.32564,18.9504],0.686805,32,'k');

P =[10.9854,17.982;10.9837,18.9533;9.61013,18.9509;9.6118,17.9796;10.9854,17.982;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[10.2957,19.6389;9.32446,19.6372;9.32683,18.2636;10.2981,18.2653;10.2957,19.6389;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 15.6474,16.8852],0.682562,32,'k');

fcircle([ 15.0236,17.1941],0.682562,32,'k');

fcircle([ 14.5666,17.7192],0.682562,32,'k');

P =[15.9503,17.4969;15.3265,17.8058;14.7207,16.5825;15.3444,16.2735;15.9503,17.4969;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[15.5385,17.6422;15.0815,18.1673;14.0518,17.2711;14.5087,16.746;15.5385,17.6422;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 15.9878,14.5686],0.589934,32,'k');

fcircle([ 16.5346,15.6141],0.589934,32,'k');

fcircle([ 15.7384,15.3648],0.589934,32,'k');

P =[16.5105,14.2952;17.0573,15.3407;16.0118,15.8875;15.465,14.842;16.5105,14.2952;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[16.3583,16.1771;15.5621,15.9278;15.9147,14.8018;16.7109,15.0512;16.3583,16.1771;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[15.1755,15.1885;15.4248,14.3923;16.5507,14.7449;16.3014,15.5411;15.1755,15.1885;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [15.9878,14.5686;16.5346,15.6141;16.5346,15.6141;15.7384,15.3648;15.7384,15.3648;15.9878,14.5686;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 19.2131,19.0076],0.274206,32,'k');

fcircle([ 18.6862,17.8415],0.274206,32,'k');

fcircle([ 19.8524,17.3146],0.274206,32,'k');

fcircle([ 20.3793,18.4807],0.274206,32,'k');

P =[18.9633,19.1205;18.4364,17.9544;18.9361,17.7286;19.463,18.8947;18.9633,19.1205;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[18.5733,17.5916;19.7394,17.0647;19.9653,17.5645;18.7991,18.0914;18.5733,17.5916;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[20.1022,17.2017;20.6291,18.3678;20.1294,18.5936;19.6025,17.4275;20.1022,17.2017;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[20.4922,18.7306;19.3261,19.2575;19.1002,18.7577;20.2664,18.2308;20.4922,18.7306;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [19.2131,19.0076;18.6862,17.8415;18.6862,17.8415;19.8524,17.3146;19.8524,17.3146;20.3793,18.4807;20.3793,18.4807;19.2131,19.0076;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 27.473,19.5499],1.01482,32,'k');

fcircle([ 33.3313,17.3914],0.821986,32,'k');

fcircle([ 32.7907,19.3169],0.821986,32,'k');

P =[34.1227,17.6136;33.5821,19.5391;31.9993,19.0948;32.5399,17.1692;34.1227,17.6136;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 38.3874,17.7884],0.796672,32,'k');

fcircle([ 37.6511,16.9356],0.796672,32,'k');

fcircle([ 38.5039,16.1993],0.796672,32,'k');

P =[37.7843,18.309;37.0481,17.4562;38.2542,16.415;38.9904,17.2678;37.7843,18.309;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[37.1305,16.3326;37.9833,15.5963;39.0245,16.8024;38.1717,17.5386;37.1305,16.3326;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 40.7211,14.9744],0.783586,32,'k');

fcircle([ 40.4431,15.7236],0.783586,32,'k');

fcircle([ 40.4747,16.5221],0.783586,32,'k');

P =[41.4558,15.247;41.1778,15.9962;39.7085,15.451;39.9865,14.7018;41.4558,15.247;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[41.2261,15.6927;41.2577,16.4912;39.6917,16.553;39.6602,15.7546;41.2261,15.6927;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 44.6329,17.1606],0.682186,32,'k');

fcircle([ 43.4014,16.5732],0.682186,32,'k');

fcircle([ 44.3108,16.2512],0.682186,32,'k');

P =[44.3392,17.7763;43.1078,17.189;43.6951,15.9575;44.9266,16.5448;44.3392,17.7763;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[43.1737,15.9302;44.0831,15.6081;44.5386,16.8942;43.6292,17.2163;43.1737,15.9302;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[44.9539,16.0234;45.2759,16.9328;43.9899,17.3883;43.6678,16.4789;44.9539,16.0234;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [44.6329,17.1606;43.4014,16.5732;43.4014,16.5732;44.3108,16.2512;44.3108,16.2512;44.6329,17.1606;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 4.97654,20.3041],0.322927,32,'k');

fcircle([ 6.47889,20.1859],0.322927,32,'k');

fcircle([ 6.59716,21.6882],0.322927,32,'k');

fcircle([ 5.09481,21.8065],0.322927,32,'k');

P =[4.9512,19.9822;6.45354,19.8639;6.50423,20.5078;5.00189,20.6261;4.9512,19.9822;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[6.80082,20.1605;6.91909,21.6629;6.27523,21.7136;6.15696,20.2112;6.80082,20.1605;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[6.6225,22.0101;5.12016,22.1284;5.06947,21.4846;6.57181,21.3663;6.6225,22.0101;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[4.77288,21.8318;4.65461,20.3295;5.29847,20.2788;5.41674,21.7811;4.77288,21.8318;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [4.97654,20.3041;6.47889,20.1859;6.47889,20.1859;6.59716,21.6882;6.59716,21.6882;5.09481,21.8065;5.09481,21.8065;4.97654,20.3041;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 9.39649,23.9706],1.21148,32,'k');

fcircle([ 14.4644,24.5534],0.785809,32,'k');

fcircle([ 14.1795,22.5738],0.785809,32,'k');

P =[13.6866,24.6654;13.4017,22.6858;14.9573,22.4619;15.2422,24.4415;13.6866,24.6654;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 16.3043,24.1618],0.78684,32,'k');

fcircle([ 17.2112,23.5169],0.78684,32,'k');

fcircle([ 17.8561,24.4238],0.78684,32,'k');

P =[15.8483,23.5206;16.7552,22.8757;17.6672,24.1582;16.7603,24.803;15.8483,23.5206;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[17.8524,23.0609;18.4973,23.9678;17.2148,24.8798;16.5699,23.9729;17.8524,23.0609;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 24.7434,22.4076],0.775582,32,'k');

fcircle([ 24.4522,21.6722],0.775582,32,'k');

fcircle([ 23.9005,21.1054],0.775582,32,'k');

P =[24.0223,22.6932;23.7311,21.9578;25.1733,21.3866;25.4645,22.122;24.0223,22.6932;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[23.8964,22.2132;23.3447,21.6464;24.4563,20.5644;25.008,21.1312;23.8964,22.2132;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 29.3813,21.2682],0.624745,32,'k');

fcircle([ 28.848,22.3981],0.624745,32,'k');

fcircle([ 28.5497,21.5665],0.624745,32,'k');

P =[29.9463,21.5348;29.413,22.6648;28.283,22.1315;28.8163,21.0015;29.9463,21.5348;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[28.26,22.6091;27.9616,21.7775;29.1377,21.3556;29.4361,22.1872;28.26,22.6091;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[28.3387,20.9785;29.1704,20.6801;29.5923,21.8562;28.7606,22.1546;28.3387,20.9785;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [29.3813,21.2682;28.848,22.3981;28.848,22.3981;28.5497,21.5665;28.5497,21.5665;29.3813,21.2682;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 33.18,22.3735],0.264091,32,'k');

fcircle([ 32.3705,21.4443],0.264091,32,'k');

fcircle([ 33.2997,20.6347],0.264091,32,'k');

fcircle([ 34.1093,21.564],0.264091,32,'k');

P =[32.9809,22.547;32.1714,21.6178;32.5696,21.2708;33.3792,22.2001;32.9809,22.547;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[32.197,21.2452;33.1263,20.4356;33.4732,20.8339;32.544,21.6434;32.197,21.2452;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[33.4989,20.4613;34.3084,21.3905;33.9102,21.7375;33.1006,20.8082;33.4989,20.4613;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[34.2828,21.7631;33.3535,22.5727;33.0066,22.1744;33.9358,21.3649;34.2828,21.7631;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [33.18,22.3735;32.3705,21.4443;32.3705,21.4443;33.2997,20.6347;33.2997,20.6347;34.1093,21.564;34.1093,21.564;33.18,22.3735;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 37.4828,23.1077],1.02238,32,'k');

fcircle([ 39.4014,20.6819],0.826212,32,'k');

fcircle([ 37.7823,19.5079],0.826212,32,'k');

P =[38.9164,21.3508;37.2973,20.1767;38.2673,18.839;39.8864,20.0131;38.9164,21.3508;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 41.7779,22.3276],0.690451,32,'k');

fcircle([ 42.6759,21.9441],0.690451,32,'k');

fcircle([ 43.0594,22.842],0.690451,32,'k');

P =[41.5067,21.6926;42.4047,21.3091;42.9471,22.579;42.0491,22.9625;41.5067,21.6926;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[43.3108,21.6729;43.6943,22.5709;42.4244,23.1132;42.0409,22.2152;43.3108,21.6729;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 2.84936,28.4334],0.82982,32,'k');

fcircle([ 3.68639,28.558],0.82982,32,'k');

fcircle([ 4.50696,28.351],0.82982,32,'k');

P =[2.97152,27.6126;3.80855,27.7372;3.56424,29.3788;2.7272,29.2542;2.97152,27.6126;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[3.48347,27.7533;4.30403,27.5464;4.70988,29.1557;3.88932,29.3626;3.48347,27.7533;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 5.37713,26.7983],0.784983,32,'k');

fcircle([ 5.45917,25.2305],0.784983,32,'k');

fcircle([ 6.20206,26.0554],0.784983,32,'k');

P =[4.59322,26.7573;4.67526,25.1895;6.24308,25.2715;6.16104,26.8393;4.59322,26.7573;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[6.04249,24.7052;6.78538,25.5301;5.61875,26.5807;4.87586,25.7558;6.04249,24.7052;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[6.72736,26.6388;5.90243,27.3816;4.85183,26.215;5.67676,25.4721;6.72736,26.6388;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [5.37713,26.7983;5.45917,25.2305;5.45917,25.2305;6.20206,26.0554;6.20206,26.0554;5.37713,26.7983;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 10.837,26.322],0.313762,32,'k');

fcircle([ 12.2977,26.423],0.313762,32,'k');

fcircle([ 12.1968,27.8837],0.313762,32,'k');

fcircle([ 10.736,27.7828],0.313762,32,'k');

P =[10.8586,26.009;12.3194,26.11;12.2761,26.736;10.8154,26.6351;10.8586,26.009;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[12.6107,26.4446;12.5098,27.9054;11.8838,27.8621;11.9847,26.4014;12.6107,26.4446;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[12.1751,28.1967;10.7144,28.0958;10.7577,27.4698;12.2184,27.5707;12.1751,28.1967;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[10.423,27.7611;10.524,26.3004;11.15,26.3437;11.0491,27.8044;10.423,27.7611;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [10.837,26.322;12.2977,26.423;12.2977,26.423;12.1968,27.8837;12.1968,27.8837;10.736,27.7828;10.736,27.7828;10.837,26.322;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 19.7217,26.9047],1.1127,32,'k');

fcircle([ 20.6376,24.03],0.611406,32,'k');

fcircle([ 22.6353,23.9326],0.611406,32,'k');

P =[20.6079,23.4193;22.6055,23.3219;22.665,24.5433;20.6674,24.6407;20.6079,23.4193;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 26.3279,28.0869],0.738745,32,'k');

fcircle([ 25.9745,29.0701],0.738745,32,'k');

fcircle([ 24.9913,28.7167],0.738745,32,'k');

P =[27.0231,28.3367;26.6697,29.3199;25.2793,28.8202;25.6326,27.837;27.0231,28.3367;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[25.7247,29.7653;24.7415,29.4119;25.2412,28.0215;26.2244,28.3748;25.7247,29.7653;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 30.7526,29.101],0.752256,32,'k');

fcircle([ 30.1,28.6978],0.752256,32,'k');

fcircle([ 29.3425,28.5766],0.752256,32,'k');

P =[30.3572,29.7409;29.7046,29.3377;30.4954,28.0578;31.148,28.461;30.3572,29.7409;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[29.9811,29.4406;29.2236,29.3194;29.4613,27.8338;30.2188,27.9549;29.9811,29.4406;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 35.2564,29.3147],0.605448,32,'k');

fcircle([ 36.2797,28.6672],0.605448,32,'k');

fcircle([ 36.0918,29.5025],0.605448,32,'k');

P =[34.9327,28.803;35.9559,28.1555;36.6034,29.1788;35.5802,29.8263;34.9327,28.803;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[36.8704,28.8;36.6825,29.6354;35.5011,29.3697;35.689,28.5343;36.8704,28.8;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[35.959,30.0932;35.1236,29.9054;35.3893,28.724;36.2246,28.9118;35.959,30.0932;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [35.2564,29.3147;36.2797,28.6672;36.2797,28.6672;36.0918,29.5025;36.0918,29.5025;35.2564,29.3147;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 41.3386,26.6976],0.340254,32,'k');

fcircle([ 39.9079,26.0088],0.340254,32,'k');

fcircle([ 40.5966,24.5781],0.340254,32,'k');

fcircle([ 42.0273,25.2669],0.340254,32,'k');

P =[41.191,27.0041;39.7603,26.3154;40.0555,25.7022;41.4861,26.391;41.191,27.0041;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[39.6013,25.8612;40.2901,24.4305;40.9032,24.7257;40.2144,26.1564;39.6013,25.8612;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[40.7442,24.2715;42.1749,24.9603;41.8797,25.5735;40.449,24.8847;40.7442,24.2715;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[42.3339,25.4145;41.6451,26.8452;41.032,26.55;41.7208,25.1193;42.3339,25.4145;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [41.3386,26.6976;39.9079,26.0088;39.9079,26.0088;40.5966,24.5781;40.5966,24.5781;42.0273,25.2669;42.0273,25.2669;41.3386,26.6976;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 45.0514,24.076],1.3046,32,'k');

fcircle([ 3.14226,32.2793],0.817465,32,'k');

fcircle([ 4.47707,30.7899],0.817465,32,'k');

P =[2.5335,31.7337;3.8683,30.2443;5.08583,31.3354;3.75103,32.8248;2.5335,31.7337;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 6.87271,32.0316],0.786442,32,'k');

fcircle([ 6.36978,31.0396],0.786442,32,'k');

fcircle([ 7.36176,30.5366],0.786442,32,'k');

P =[6.17126,32.3872;5.66833,31.3952;7.07122,30.6839;7.57415,31.6759;6.17126,32.3872;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[6.01415,30.3381;7.00614,29.8352;7.71739,31.2381;6.7254,31.741;6.01415,30.3381;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 12.612,30.6403],0.732193,32,'k');

fcircle([ 13.3585,30.6542],0.732193,32,'k');

fcircle([ 14.053,30.38],0.732193,32,'k');

P =[12.6257,29.9082;13.3722,29.9222;13.3448,31.3863;12.5983,31.3723;12.6257,29.9082;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[13.0896,29.9732;13.7841,29.699;14.3219,31.061;13.6274,31.3352;13.0896,29.9732;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 18.4741,32.7614],0.598887,32,'k');

fcircle([ 18.7278,31.5908],0.598887,32,'k');

fcircle([ 19.1863,32.3029],0.598887,32,'k');

P =[17.8888,32.6346;18.1425,31.464;19.3131,31.7176;19.0594,32.8882;17.8888,32.6346;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[19.2314,31.2666;19.6898,31.9787;18.6827,32.6271;18.2243,31.915;19.2314,31.2666;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[19.5105,32.8065;18.7983,33.265;18.15,32.2578;18.8621,31.7994;19.5105,32.8065;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [18.4741,32.7614;18.7278,31.5908;18.7278,31.5908;19.1863,32.3029;19.1863,32.3029;18.4741,32.7614;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 23.1462,32.2066],0.259553,32,'k');

fcircle([ 24.2545,32.6952],0.259553,32,'k');

fcircle([ 23.7659,33.8035],0.259553,32,'k');

fcircle([ 22.6576,33.3149],0.259553,32,'k');

P =[23.2509,31.9691;24.3592,32.4577;24.1498,32.9327;23.0415,32.4441;23.2509,31.9691;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[24.492,32.7999;24.0034,33.9082;23.5284,33.6988;24.017,32.5905;24.492,32.7999;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[23.6612,34.041;22.5529,33.5524;22.7623,33.0774;23.8706,33.566;23.6612,34.041;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[22.4201,33.2102;22.9087,32.1019;23.3837,32.3113;22.8951,33.4196;22.4201,33.2102;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [23.1462,32.2066;24.2545,32.6952;24.2545,32.6952;23.7659,33.8035;23.7659,33.8035;22.6576,33.3149;22.6576,33.3149;23.1462,32.2066;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 26.9842,32.9362],1.18121,32,'k');

fcircle([ 29.4629,34.181],0.614262,32,'k');

fcircle([ 30.3119,32.3701],0.614262,32,'k');

P =[28.9067,33.9202;29.7557,32.1094;30.868,32.6309;30.019,34.4417;28.9067,33.9202;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 34.9226,33.0541],0.804083,32,'k');

fcircle([ 36.0453,32.8737],0.804083,32,'k');

fcircle([ 36.2257,33.9965],0.804083,32,'k');

P =[34.795,32.2602;35.9178,32.0798;36.1729,33.6676;35.0501,33.848;34.795,32.2602;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[36.8392,32.7462;37.0196,33.869;35.4318,34.124;35.2514,33.0013;36.8392,32.7462;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 40.9666,32.787],0.7706,32,'k');

fcircle([ 40.7562,33.5442],0.7706,32,'k');

fcircle([ 40.8532,34.324],0.7706,32,'k');

P =[41.7091,32.9933;41.4987,33.7505;40.0137,33.3379;40.2241,32.5807;41.7091,32.9933;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[41.5209,33.4491;41.6179,34.2289;40.0885,34.4192;39.9915,33.6393;41.5209,33.4491;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 45.4518,34.0107],0.777957,32,'k');

fcircle([ 44.7563,32.6189],0.777957,32,'k');

fcircle([ 45.7999,32.9671],0.777957,32,'k');

P =[44.7558,34.3585;44.0604,32.9666;45.4522,32.2712;46.1477,33.663;44.7558,34.3585;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[45.0025,31.8809;46.0462,32.2291;45.5537,33.7051;44.5101,33.3569;45.0025,31.8809;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[46.5379,33.2133;46.1897,34.2569;44.7138,33.7645;45.062,32.7209;46.5379,33.2133;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [45.4518,34.0107;44.7563,32.6189;44.7563,32.6189;45.7999,32.9671;45.7999,32.9671;45.4518,34.0107;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 3.47425,35.9864],0.309231,32,'k');

fcircle([ 4.51964,34.9916],0.309231,32,'k');

fcircle([ 5.51444,36.037],0.309231,32,'k');

fcircle([ 4.46905,37.0318],0.309231,32,'k');

P =[3.26108,35.7624;4.30647,34.7676;4.73281,35.2157;3.68742,36.2105;3.26108,35.7624;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[4.74365,34.7785;5.73845,35.8239;5.29043,36.2502;4.29563,35.2048;4.74365,34.7785;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[5.72761,36.261;4.68222,37.2558;4.25588,36.8078;5.30127,35.813;5.72761,36.261;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[4.24504,37.245;3.25024,36.1996;3.69826,35.7733;4.69306,36.8187;4.24504,37.245;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [3.47425,35.9864;4.51964,34.9916;4.51964,34.9916;5.51444,36.037;5.51444,36.037;4.46905,37.0318;4.46905,37.0318;3.47425,35.9864;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 9.43652,37.7612],1.0409,32,'k');

fcircle([ 11.488,38.9771],0.718259,32,'k');

fcircle([ 12.3075,37.1527],0.718259,32,'k');

P =[10.8328,38.6828;11.6523,36.8584;12.9627,37.447;12.1432,39.2714;10.8328,38.6828;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 18.4457,34.5729],0.661737,32,'k');

fcircle([ 19.3758,34.6763],0.661737,32,'k');

fcircle([ 19.2724,35.6064],0.661737,32,'k');

P =[18.5188,33.9152;19.4489,34.0186;19.3026,35.334;18.3725,35.2306;18.5188,33.9152;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[20.0334,34.7494;19.9301,35.6795;18.6147,35.5333;18.7181,34.6032;20.0334,34.7494;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 20.7358,36.6087],0.667316,32,'k');

fcircle([ 20.1555,36.9643],0.667316,32,'k');

fcircle([ 19.7567,37.5157],0.667316,32,'k');

P =[21.0845,37.1777;20.5042,37.5333;19.8069,36.3953;20.3871,36.0397;21.0845,37.1777;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[20.6962,37.3554;20.2974,37.9068;19.216,37.1245;19.6149,36.5732;20.6962,37.3554;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 26.0901,35.7562],0.616452,32,'k');

fcircle([ 27.308,35.5647],0.616452,32,'k');

fcircle([ 26.7948,36.2695],0.616452,32,'k');

P =[25.9943,35.1472;27.2123,34.9558;27.4037,36.1737;26.1858,36.3652;25.9943,35.1472;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[27.8063,35.9277;27.2931,36.6324;26.2965,35.9065;26.8097,35.2018;27.8063,35.9277;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[26.4319,36.7678;25.7271,36.2545;26.453,35.2579;27.1577,35.7711;26.4319,36.7678;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [26.0901,35.7562;27.308,35.5647;27.308,35.5647;26.7948,36.2695;26.7948,36.2695;26.0901,35.7562;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 34.1516,34.6942],0.322024,32,'k');

fcircle([ 32.776,35.2991],0.322024,32,'k');

fcircle([ 32.171,33.9235],0.322024,32,'k');

fcircle([ 33.5467,33.3186],0.322024,32,'k');

P =[34.2812,34.989;32.9056,35.5939;32.6463,35.0044;34.022,34.3994;34.2812,34.989;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[32.4812,35.4288;31.8763,34.0531;32.4658,33.7939;33.0708,35.1695;32.4812,35.4288;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[32.0414,33.6287;33.4171,33.0238;33.6763,33.6134;32.3007,34.2183;32.0414,33.6287;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[33.8415,33.1889;34.4464,34.5646;33.8568,34.8238;33.2519,33.4482;33.8415,33.1889;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [34.1516,34.6942;32.776,35.2991;32.776,35.2991;32.171,33.9235;32.171,33.9235;33.5467,33.3186;33.5467,33.3186;34.1516,34.6942;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 34.2115,37.7038],1.04519,32,'k');

fcircle([ 39.7743,38.6223],0.646459,32,'k');

fcircle([ 38.4976,37.0828],0.646459,32,'k');

P =[39.2767,39.035;38,37.4955;38.9952,36.6701;40.2719,38.2096;39.2767,39.035;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 42.7522,36.071],0.717805,32,'k');

fcircle([ 41.9212,35.4879],0.717805,32,'k');

fcircle([ 42.5042,34.6569],0.717805,32,'k');

P =[42.3399,36.6586;41.5089,36.0755;42.3335,34.9003;43.1645,35.4834;42.3399,36.6586;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[41.3336,35.0757;41.9166,34.2447;43.0918,35.0692;42.5088,35.9002;41.3336,35.0757;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 2.84318,37.7645],0.815727,32,'k');

fcircle([ 3.53586,38.2252],0.815727,32,'k');

fcircle([ 4.35243,38.384],0.815727,32,'k');

P =[3.29492,37.0852;3.9876,37.5459;3.08412,38.9044;2.39144,38.4437;3.29492,37.0852;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[3.69161,37.4244;4.50818,37.5833;4.19668,39.1847;3.38011,39.0259;3.69161,37.4244;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 7.08309,39.7628],0.616582,32,'k');

fcircle([ 5.96643,40.286],0.616582,32,'k');

fcircle([ 6.26315,39.4661],0.616582,32,'k');

P =[7.3447,40.3211;6.22804,40.8443;5.70482,39.7277;6.82148,39.2045;7.3447,40.3211;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[5.38664,40.0762;5.68336,39.2563;6.84294,39.6759;6.54622,40.4958;5.38664,40.0762;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[6.47296,38.8863;7.2929,39.183;6.87328,40.3426;6.05334,40.0459;6.47296,38.8863;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [7.08309,39.7628;5.96643,40.286;5.96643,40.286;6.26315,39.4661;6.26315,39.4661;7.08309,39.7628;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 15.9925,41.1328],0.317576,32,'k');

fcircle([ 14.5253,40.924],0.317576,32,'k');

fcircle([ 14.734,39.4568],0.317576,32,'k');

fcircle([ 16.2013,39.6656],0.317576,32,'k');

P =[15.9478,41.4472;14.4805,41.2384;14.57,40.6096;16.0372,40.8184;15.9478,41.4472;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[14.2108,40.8793;14.4196,39.4121;15.0484,39.5015;14.8397,40.9688;14.2108,40.8793;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[14.7788,39.1424;16.246,39.3512;16.1565,39.98;14.6893,39.7712;14.7788,39.1424;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[16.5157,39.7103;16.3069,41.1776;15.6781,41.0881;15.8869,39.6208;16.5157,39.7103;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [15.9925,41.1328;14.5253,40.924;14.5253,40.924;14.734,39.4568;14.734,39.4568;16.2013,39.6656;16.2013,39.6656;15.9925,41.1328;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 19.217,41.8428],1.07517,32,'k');

fcircle([ 20.5872,39.4978],0.725813,32,'k');

fcircle([ 18.7632,38.6774],0.725813,32,'k');

P =[20.2895,40.1597;18.4655,39.3394;19.0609,38.0155;20.8849,38.8358;20.2895,40.1597;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 25.6281,39.7125],0.790304,32,'k');

fcircle([ 26.5523,39.084],0.790304,32,'k');

fcircle([ 27.1808,40.0082],0.790304,32,'k');

P =[25.1837,39.059;26.1079,38.4305;26.9968,39.7375;26.0726,40.366;25.1837,39.059;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[27.2059,38.6396;27.8344,39.5638;26.5273,40.4526;25.8988,39.5284;27.2059,38.6396;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 29.39,42.1913],0.637475,32,'k');

fcircle([ 29.3443,41.5428],0.637475,32,'k');

fcircle([ 29.0526,40.9618],0.637475,32,'k');

P =[28.7541,42.2361;28.7084,41.5877;29.9802,41.4979;30.0259,42.1464;28.7541,42.2361;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[28.7746,41.8288;28.4829,41.2478;29.6224,40.6758;29.914,41.2568;28.7746,41.8288;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 37.1103,39.3181],0.600587,32,'k');

fcircle([ 37.9659,38.4751],0.600587,32,'k');

fcircle([ 37.9596,39.3244],0.600587,32,'k');

P =[36.6887,38.8903;37.5444,38.0473;38.3874,38.9029;37.5318,39.746;36.6887,38.8903;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[38.5665,38.4795;38.5602,39.3289;37.359,39.32;37.3653,38.4706;38.5665,38.4795;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[37.9552,39.925;37.1058,39.9187;37.1147,38.7176;37.964,38.7239;37.9552,39.925;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [37.1103,39.3181;37.9659,38.4751;37.9659,38.4751;37.9596,39.3244;37.9596,39.3244;37.1103,39.3181;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 40.9557,39.2064],0.268305,32,'k');

fcircle([ 42.1832,38.9597],0.268305,32,'k');

fcircle([ 42.4299,40.1872],0.268305,32,'k');

fcircle([ 41.2023,40.4339],0.268305,32,'k');

P =[40.9028,38.9433;42.1303,38.6966;42.2361,39.2227;41.0085,39.4694;40.9028,38.9433;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[42.4462,38.9068;42.6929,40.1344;42.1668,40.2401;41.9202,39.0125;42.4462,38.9068;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[42.4827,40.4503;41.2552,40.697;41.1495,40.1709;42.377,39.9242;42.4827,40.4503;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[40.9393,40.4868;40.6926,39.2592;41.2187,39.1535;41.4654,40.3811;40.9393,40.4868;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [40.9557,39.2064;42.1832,38.9597;42.1832,38.9597;42.4299,40.1872;42.4299,40.1872;41.2023,40.4339;41.2023,40.4339;40.9557,39.2064;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 43.6288,41.7784],1.28365,32,'k');

fcircle([ 3.27704,44.9284],0.539911,32,'k');

fcircle([ 3.63883,42.9614],0.539911,32,'k');

P =[2.74604,44.8307;3.10783,42.8637;4.16984,43.0591;3.80805,45.0261;2.74604,44.8307;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 9.60403,46.3521],0.590873,32,'k');

fcircle([ 8.85301,45.9857],0.590873,32,'k');

fcircle([ 9.21938,45.2347],0.590873,32,'k');

P =[9.34497,46.8832;8.59395,46.5168;9.11207,45.4547;9.86309,45.8211;9.34497,46.8832;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[8.32196,45.7267;8.68832,44.9757;9.75043,45.4938;9.38406,46.2448;8.32196,45.7267;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 12.7809,42.3116],0.827026,32,'k');

fcircle([ 12.8343,43.1533],0.827026,32,'k');

fcircle([ 13.2074,43.9097],0.827026,32,'k');

P =[13.6062,42.2592;13.6597,43.1009;12.009,43.2057;11.9555,42.364;13.6062,42.2592;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[13.5761,42.7874;13.9491,43.5438;12.4657,44.2755;12.0926,43.5191;13.5761,42.7874;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 15.2905,45.7948],0.680159,32,'k');

fcircle([ 16.5569,45.2981],0.680159,32,'k');

fcircle([ 16.1721,46.1797],0.680159,32,'k');

P =[15.0422,45.1616;16.3086,44.6649;16.8053,45.9313;15.5389,46.428;15.0422,45.1616;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[17.1803,45.5703;16.7954,46.4518;15.5487,45.9075;15.9336,45.026;17.1803,45.5703;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[15.8999,46.803;15.0184,46.4181;15.5627,45.1715;16.4442,45.5563;15.8999,46.803;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [15.2905,45.7948;16.5569,45.2981;16.5569,45.2981;16.1721,46.1797;16.1721,46.1797;15.2905,45.7948;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 20.9597,46.4076],0.278845,32,'k');

fcircle([ 19.935,45.6055],0.278845,32,'k');

fcircle([ 20.737,44.5808],0.278845,32,'k');

fcircle([ 21.7617,45.3829],0.278845,32,'k');

P =[20.7878,46.6272;19.7631,45.8251;20.1068,45.3859;21.1315,46.188;20.7878,46.6272;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[19.7154,45.4337;20.5174,44.4089;20.9566,44.7527;20.1546,45.7774;19.7154,45.4337;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[20.9089,44.3612;21.9336,45.1633;21.5899,45.6025;20.5652,44.8004;20.9089,44.3612;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[21.9813,45.5547;21.1793,46.5794;20.7401,46.2357;21.5422,45.211;21.9813,45.5547;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [20.9597,46.4076;19.935,45.6055;19.935,45.6055;20.737,44.5808;20.737,44.5808;21.7617,45.3829;21.7617,45.3829;20.9597,46.4076;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 27.5535,43.4459],1.27038,32,'k');

fcircle([ 30.9591,45.67],0.549231,32,'k');

fcircle([ 29.7464,44.0797],0.549231,32,'k');

P =[30.5224,46.0031;29.3096,44.4127;30.1831,43.7466;31.3959,45.337;30.5224,46.0031;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 33.4117,42.6513],0.705036,32,'k');

fcircle([ 34.3199,42.2396],0.705036,32,'k');

fcircle([ 34.7315,43.1477],0.705036,32,'k');

P =[33.1207,42.0091;34.0288,41.5975;34.611,42.8817;33.7028,43.2934;33.1207,42.0091;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[34.962,41.9485;35.3737,42.8566;34.0894,43.4388;33.6777,42.5307;34.962,41.9485;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 42.0758,45.9541],0.837508,32,'k');

fcircle([ 41.5078,45.3163],0.837508,32,'k');

fcircle([ 40.7382,44.946],0.837508,32,'k');

P =[41.4503,46.5111;40.8823,45.8733;42.1333,44.7593;42.7013,45.3972;41.4503,46.5111;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[41.1447,46.071;40.375,45.7006;41.1013,44.1913;41.8709,44.5616;41.1447,46.071;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

fcircle([ 45.0223,43.9856],0.721161,32,'k');

fcircle([ 46.4138,43.6062],0.721161,32,'k');

fcircle([ 45.9078,44.4917],0.721161,32,'k');

P =[44.8326,43.2899;46.2241,42.9105;46.6035,44.302;45.212,44.6814;44.8326,43.2899;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[47.0399,43.9641;46.5339,44.8495;45.2816,44.1339;45.7877,43.2484;47.0399,43.9641;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P =[45.5499,45.1178;44.6644,44.6118;45.3801,43.3595;46.2656,43.8656;45.5499,45.1178;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

P = [45.0223,43.9856;46.4138,43.6062;46.4138,43.6062;45.9078,44.4917;45.9078,44.4917;45.0223,43.9856;];
fill(P(:,1),P(:,2),'k')
plot(P(:,1),P(:,2),'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')
X = [0 53.276];
Y = [17.7587 17.7587];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')
X = [0 53.276];
Y = [17.7587 17.7587];
plot(X,Y,'k')
X = [0 53.276];
Y = [23.6782 23.6782];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')
X = [0 53.276];
Y = [17.7587 17.7587];
plot(X,Y,'k')
X = [0 53.276];
Y = [23.6782 23.6782];
plot(X,Y,'k')
X = [0 53.276];
Y = [29.5978 29.5978];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')
X = [0 53.276];
Y = [17.7587 17.7587];
plot(X,Y,'k')
X = [0 53.276];
Y = [23.6782 23.6782];
plot(X,Y,'k')
X = [0 53.276];
Y = [29.5978 29.5978];
plot(X,Y,'k')
X = [0 53.276];
Y = [35.5173 35.5173];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')
X = [0 53.276];
Y = [17.7587 17.7587];
plot(X,Y,'k')
X = [0 53.276];
Y = [23.6782 23.6782];
plot(X,Y,'k')
X = [0 53.276];
Y = [29.5978 29.5978];
plot(X,Y,'k')
X = [0 53.276];
Y = [35.5173 35.5173];
plot(X,Y,'k')
X = [0 53.276];
Y = [41.4369 41.4369];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')
X = [0 53.276];
Y = [17.7587 17.7587];
plot(X,Y,'k')
X = [0 53.276];
Y = [23.6782 23.6782];
plot(X,Y,'k')
X = [0 53.276];
Y = [29.5978 29.5978];
plot(X,Y,'k')
X = [0 53.276];
Y = [35.5173 35.5173];
plot(X,Y,'k')
X = [0 53.276];
Y = [41.4369 41.4369];
plot(X,Y,'k')
X = [0 53.276];
Y = [47.3564 47.3564];
plot(X,Y,'k')

X = [0 0];
Y = [0 53.276];
plot(X,Y,'k')
X = [5.91956 5.91956];
Y = [0 53.276];
plot(X,Y,'k')
X = [11.8391 11.8391];
Y = [0 53.276];
plot(X,Y,'k')
X = [17.7587 17.7587];
Y = [0 53.276];
plot(X,Y,'k')
X = [23.6782 23.6782];
Y = [0 53.276];
plot(X,Y,'k')
X = [29.5978 29.5978];
Y = [0 53.276];
plot(X,Y,'k')
X = [35.5173 35.5173];
Y = [0 53.276];
plot(X,Y,'k')
X = [41.4369 41.4369];
Y = [0 53.276];
plot(X,Y,'k')
X = [47.3564 47.3564];
Y = [0 53.276];
plot(X,Y,'k')
X = [53.276 53.276];
Y = [0 53.276];
plot(X,Y,'k')
X = [0 53.276];
Y = [0 0];
plot(X,Y,'k')
X = [0 53.276];
Y = [5.91956 5.91956];
plot(X,Y,'k')
X = [0 53.276];
Y = [11.8391 11.8391];
plot(X,Y,'k')
X = [0 53.276];
Y = [17.7587 17.7587];
plot(X,Y,'k')
X = [0 53.276];
Y = [23.6782 23.6782];
plot(X,Y,'k')
X = [0 53.276];
Y = [29.5978 29.5978];
plot(X,Y,'k')
X = [0 53.276];
Y = [35.5173 35.5173];
plot(X,Y,'k')
X = [0 53.276];
Y = [41.4369 41.4369];
plot(X,Y,'k')
X = [0 53.276];
Y = [47.3564 47.3564];
plot(X,Y,'k')
X = [0 53.276];
Y = [53.276 53.276];
plot(X,Y,'k')

axis([10 40 10 40])

